PHYRE: A New Benchmark for Physical Reasoning

Understanding and reasoning about physics is an important ability of intelligent agents. We develop the PHYRE benchmark for physical reasoning that contains a set of simple classical mechanics puzzles in a 2D physical environment. The benchmark is designed to encourage the development of learning algorithms that are sample-efficient and generalize well across puzzles. We test several modern learning algorithms on PHYRE and find that these algorithms fall short in solving the puzzles efficiently. We expect that PHYRE will encourage the development of novel sample-efficient agents that learn efficient but useful models of physics. For code and to play PHYRE for yourself, please visit https://player.phyre.ai.

==> figs/tasks/recolor.py <==
import argparse
import os
import shutil
import numpy as np
from collections import Counter
from imageio import imread, imsave


parser = argparse.ArgumentParser()
parser.add_argument('--input-dir', default='orig')
parser.add_argument('--output-dir', default='recolor-v2')
parser.add_argument('--color-scheme', default='designer',
                    choices=['submission', 'designer'])


orig_colors = np.asarray([
  (  0,   0,   0,   0),  # Background
  (  0,   0,   0, 255),  # Dynamic body (black)
  ( 87,  87,  87, 255),  # Static body (gray)
  ( 42,  75, 215, 255),  # Dynamic goal body (blue)
  (150, 226, 180, 255),  # Dynamic goal body (green)
  (129,  38, 192, 255),  # Static goal body (purple)
], dtype=np.float64)


submission_colors = np.asarray([
  (  0,   0,   0,   0),  # Background
  (170, 170, 170, 255),  # Dynamic body (gray)
  (  0,   0,   0, 255),  # Static body (black)
  ( 42,  75, 215, 255),  # Dynamic goal body (blue)
  (150, 226, 180, 255),  # Dynamic goal body (green)
  (129,  38, 192, 255),  # Static goal body (purple)
], dtype=np.uint8)

# WHITE] = "white";
# BLACK] = "black";
# GRAY] = "#b9cad2";     (185, 202, 210)
# RED] = "#f34f46";      (243,  79,  70)
# GREEN] = "#6bcebb";    (107, 206, 187)
# BLUE] = "#1877f2";     ( 24, 119, 242)
# PURPLE] = "#4b4aa4";   ( 75,  74, 164)
# LIGHT_RED] = "#fcdfe3" (252, 223, 227)


designer_colors = np.asarray([
  (  0,   0,   0,   0),  # Background (white)
  (185, 202, 210, 255),  # Dynamic body (gray)
  (  0,   0,   0, 255),  # Static body (black)
  ( 24, 119, 242, 255),  # Dynamic goal body (blue)
  (107, 206, 187, 255),  # Dynamic goal body (green)
  ( 75,  74, 164, 255),  # Static goal body (purple)
], dtype=np.uint8)

color_schemes = {
  'submission': submission_colors,
  'designer': designer_colors,
}


def process_file(img_path, new_colors):
  img = imread(img_path).astype(np.float64)
  H, W, C = img.shape
  K, _C = orig_colors.shape
  assert _C == C
  dists = img.reshape(H, W, C, 1) - orig_colors.T.reshape(1, 1, C, K)
  dists = np.sum(dists * dists, axis=2)
  img_quantized = np.argmin(dists, axis=2)
  img_new = new_colors[img_quantized]
  imsave(img_path, img_new)


def main(args):
  if os.path.isdir(args.output_dir):
    print('Output directory already exists!')
    return
  shutil.copytree(args.input_dir, args.output_dir)

  new_colors = color_schemes[args.color_scheme]
  orig = np.asarray(orig_colors, dtype=np.float64)
  new = np.asarray(new_colors, dtype=np.uint8)
  for root, dirs, files in os.walk(args.output_dir):
    for fn in files:
      if not fn.endswith('.png'):
        continue
      img_path = os.path.join(root, fn)
      process_file(img_path, new_colors)


if __name__ == '__main__':
  main(parser.parse_args())


